cozy: Comparative Symbolic Execution for Binary Programs

This paper introduces cozy, a tool for analyzing and visualizing differences between two versions of a software binary. The primary use case for cozy is validating "micropatches": small binary or assembly-level patches inserted into existing compiled binaries. To perform this task, cozy leverages the Python-based angr symbolic execution framework. Our tool analyzes the output of symbolic execution to find end states for the pre- and post-patched binaries that are compatible (reachable from the same input). The tool then compares compatible states for observable differences in registers, memory, and side effects. To aid in usability, cozy comes with a web-based visual interface for viewing comparison results. This interface provides a rich set of operations for pruning, filtering, and exploring different types of program data.

==> sections/example.c <==
void delete(char *data) { printf("deleting: \"%s\"\n", data + 2); }
void store(char *data) { printf("stored: \"%s\"\n", data + 2); }
void validateSerialized(char *serialized) {
  if ( #\emph{number of ';'s} $> 2$# ) {
    puts("bad serialization!");    exit(1);
  }
}
void receiver(char *serialized) {
  if ( #command $\not \in$ {"DELETE", "STORE") || role $\not \in$ {"root", "guest"} # ) {
    puts("bad input!");    exit(1);
  }
  if ((command ~ "DELETE")&& (role ~ "root")) { delete(data); }
  else if (command ~ "STORE"){store(data); }
  else { puts("permission denied"); }
  exit(0);
}
int main(int argc, char **argv) {
  char *command = argv[1], *role = argv[2], *data = argv[3];
  int len = strlen(command) + strlen(role) + strlen(data) + SERIAL_DELIMS;
  char *serialized = malloc(len * sizeof(char));
  sprintf(serialized, "c:%s;r:%s;d:%s", command, role, data);
  receiver(serialized);
}


